Experimental Demonstration of Break-Even for the Compact Fermionic Encoding

The utility of solving the Fermi-Hubbard model has been estimated in the billions of dollars. Digital quantum computers can in principle address this task, but have so far been limited to quasi one-dimensional models. This is because of exponential overheads caused by the interplay of noise and the non-locality of the mapping between fermions and qubits. Here, we show experimentally that a recently developed local encoding can overcome this problem. We develop a new compilation scheme, called "corner hopping", that reduces the cost of simulating fermionic hopping by 42% which allows us to conduct the largest digital quantum simulations of a fermionic model to date, using a trapped ion quantum computer to prepare adiabatically the ground state of a 6 x 6 spinless Fermi-Hubbard model encoded in 48 physical qubits. We also develop two new error mitigation schemes for systems with conserved quantities, one based on local postselection and one on extrapolation of local observables. Our results suggest that Fermi-Hubbard models beyond classical simulability can be addressed by digital quantum computers without large increases in gate fidelity.

==> plot_from_consolidated/average_weight_and_gate_count_plot.py <==
import json
from matplotlib import pyplot as plt
import numpy as np
plt.rcParams['text.usetex'] = True
fontsize = 16
labelsize = 13
legendsize = 10

L = np.arange(4,15)

weight_jw = (2*L*(L-1) + (L+1)*L*(L-1))/2/L/(L-1)
weight_ce = 3-1/(L-1)

gates_jw = L**3 + 3*L*2 - 4*L
gates_lw1 = 12*L**2-20*L
gates_lw2 = 7*L**2-10*L

gates_jw_all = gates_jw + 2*L*(L-1)
gates_lw1_all = gates_lw1 + 2*L*(L-1)
gates_lw2_all = gates_lw2 + 2*L*(L-1)

gates_jw_spinful = 2*gates_jw + L*L
gates_lw1_spinful = 2*gates_lw1 + L*L
gates_lw2_spinful = 2*gates_lw2 + L*L



fig, (ax1, ax2, ax3) = plt.subplots(1,3, figsize=(15,4))
ax1.plot(L, weight_jw, label='Jordan-Wigner')
ax1.plot(L, weight_ce, label='Compact Encoding')
ax1.legend(loc='center left', bbox_to_anchor=(0.0, 0.6), fontsize=legendsize)
ax1.set_xlabel('$L$', fontsize=labelsize)
ax1.set_ylabel('Average hopping operator Pauli weight', fontsize=labelsize)
ax1.set_xticks([4,6,8,10,12,14])
ax1.grid(alpha=0.2)

ax2.plot(L, gates_jw_all, label='Jordan-Wigner')
ax2.plot(L, gates_lw1_all, '--', label='Compact Encoding (standard)')
ax2.plot(L, gates_lw2_all, label='Compact Encoding (corner hopping)', color='C1')
ax2.legend(loc='center left', bbox_to_anchor=(0.0, 0.6), fontsize=legendsize)
ax2.set_xlabel('$L$', fontsize=labelsize)
ax2.set_ylabel('Number of two-qubit gates', fontsize=labelsize)
ax2.set_xticks([4,6,8,10,12,14])
ax2.grid(alpha=0.2)
ax2.locator_params(axis='y', nbins = 5)

ax3.plot(L, gates_jw_spinful, label='Jordan-Wigner')
ax3.plot(L, gates_lw1_spinful, '--', label='Compact Encoding (standard)')
ax3.plot(L, gates_lw2_spinful, label='Compact Encoding (corner hopping)', color='C1')
ax3.legend(loc='center left', bbox_to_anchor=(0.0, 0.6), fontsize=legendsize)
ax3.set_xlabel('$L$', fontsize=labelsize)
ax3.set_ylabel('Number of two-qubit gates', fontsize=labelsize)
ax3.set_xticks([4,6,8,10,12,14])
ax3.grid(alpha=0.2)
ax3.locator_params(axis='y', nbins = 5)





ax1.annotate(
        r'$a)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
ax2.annotate(
        r'$b)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
ax2.annotate(
        r'Spinless Hubbard model',
        xy=(0.5, 1), xycoords='axes fraction',
        xytext=(0, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top', horizontalalignment = 'center',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
ax3.annotate(
        r'$c)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
ax3.annotate(
        'Spinful Hubbard model',
        xy=(0.5, 1), xycoords='axes fraction',
        xytext=(0, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top', horizontalalignment = 'center',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))

plt.tight_layout()

plt.savefig('avg_weight_and_gate_count.pdf')
print('done')



# There are 8 corner bonds independent of L, which are 2-body
# There are 4*(L-4)/2= 2L-8 edge bonds, which are 2 body, for L >= 4
# The rest, 2L(L-1) - 2L + 8 - 8 = 2L^2 - 4L, are bulk bonds, which are 3-body

# The 2-body bonds always require 2 two-qubit gates
# The 3-body bonds require 3.5 two-qubit gates (with corner hopping_
#   and 7 without)

# So the total number of gates is
#   2-body bonds: 2L * 2 = 4L
#   3-body wo corner hopping: (2L^2 - 4L)*6   = 12L^2 - 24L
#   3-body w/ corner hopping: (2L^2 - 4L)*3.5 =  7L^2 - 14L

# Interaction gates: 2L(L-1) = # bonds for spinless, L*L for spinful

# Spinful Hubbard model: L x L x 2 layers
# L^2 Interaction gates


==> plot_from_consolidated/compilation_comparison.py <==
import json
from matplotlib import pyplot as plt
import numpy as np
plt.rcParams['text.usetex'] = True
fontsize = 16
labelsize = 13
legendsize = 10
#plt.rcParams['font.size'] = 14
from mpl_toolkits.axes_grid1.inset_locator import inset_axes


#xx is dt. Theta is dt*2
#eps_eff_current is 1e-3 * (2.9 theta/pi + 0.9)
#constant is due to memory error, wrapper pulses and (quote):
#"The finite offset at zero angle exists because the wrapper pulses still occur with a delay between
#them, and some fraction of the 2Q laser light remains on
#at zero angle, leading to residual errors predominantly
#from laser phase noise and spontaneous emission."

xx = np.linspace(0,0.5,500)
thetas = np.linspace(0,np.pi/2)

eps_eff_current = lambda theta: (2.9*theta/np.pi + 0.9)
eps_eff_hypo    = lambda theta: (2.9*theta/np.pi + 0.09)

fig, axes = plt.subplots(1,2, figsize=(15,4))



sqrtd = eps_eff_current(2*np.sqrt(xx/2))*16
old   = eps_eff_current(2*xx)*3 + eps_eff_current(np.pi/2)*9
new   = eps_eff_current(2*xx)*3 + eps_eff_current(np.pi/2)*4
axes[0].plot(xx, old, '--', color='C1', label='Standard')
axes[0].plot(xx, new, '-', color='C1', label='Corner Hopping')
axes[0].plot(xx, sqrtd,  color='C2', label=r'$\sqrt{\delta}$')
axes[0].set_xlabel(r'$\tau$', fontsize=labelsize)
axes[0].legend(loc='best')
axes[0].set_ylabel('Error per qubit [1e-3]')
ylim=axes[0].get_ylim()
#axes[0].set_ylim([ylim[0], 18])
axes[0].locator_params(axis='y', nbins=6)
axes[0].grid(alpha=0.2)

axins0 = axes[0].inset_axes([0.6, 0.35, 0.2, 0.3])
#axins0 = inset_axes(axes[0], width=1.3, height=0.9, loc=2, borderpad=2)
axins0.plot(thetas, eps_eff_current(thetas), color='black')
axins0.set_ylabel(r'$ZZ(\theta)$ Error [1e-3]')
axins0.set_xlabel(r'$\theta$')
axins0.set_ylim([0, eps_eff_current(np.pi/2)+0.1])
axins0.set_xticks([0, np.pi/2])
axins0.set_xticklabels(['$0$','$\pi/2$'])
axins0.xaxis.labelpad = -5


sqrtd = eps_eff_hypo(2*np.sqrt(xx/2))*16
old   = eps_eff_hypo(2*xx)*3 + eps_eff_hypo(np.pi/2)*9
new   = eps_eff_hypo(2*xx)*3 + eps_eff_hypo(np.pi/2)*4
axes[1].plot(xx, old, '--', color='C1', label='Standard')
axes[1].plot(xx, new, '-', color='C1', label='Corner Hopping')
axes[1].plot(xx, sqrtd,  color='C2', label=r'$\sqrt{\delta}$')
axes[1].set_xlabel(r'$\tau$', fontsize=labelsize)
axes[1].locator_params(axis='y', nbins=5)
axes[1].grid(alpha=0.2)

axins0 = axes[1].inset_axes([0.7, 0.1, 0.2, 0.3])
#axins0 = inset_axes(axes[0], width=1.3, height=0.9, loc=2, borderpad=2)
axins0.plot(thetas, eps_eff_hypo(thetas), color='black')
axins0.set_ylabel(r'$ZZ(\theta)$ Error [1e-3]')
axins0.set_xlabel(r'$\theta$')
axins0.set_ylim([0, eps_eff_current(np.pi/2)+0.1])
axins0.set_xticks([0, np.pi/2])
axins0.set_xticklabels(['$0$','$\pi/2$'])
axins0.xaxis.labelpad = -5

plt.tight_layout()
plt.savefig('compilation_comparison.pdf')
plt.show()

print('done')

==> plot_from_consolidated/fig04_main.py <==
import json
from matplotlib import pyplot as plt
import numpy as np
plt.rcParams['text.usetex'] = True
fontsize = 16
labelsize = 13
legendsize = 10
#############################
## Load experimental data ###
#############################
filename = 'combined_mos2_data.json'
with open(filename,'r') as file:
    data = json.load(file)


encodings = ['jw','lw','noiseless']
descriptors = {'jw': 'Jordan-Wigner', 'lw': 'Compact Encoding', 'noiseless': 'Noiseless'}
e   = dict()
std = dict()
for enc in ['jw','lw']:
    e[enc] = dict()
    std[enc] = dict()
    for L in [4,6]:
        e[enc][L]   = data['{}_{}_{}_energy'.format(enc,L,L)]['energy']
        std[enc][L] = data['{}_{}_{}_energy'.format(enc,L,L)]['energy_error']

e['noiseless'] = dict()
e['noiseless'][4] = [-0.5750, -0.6431, -0.72830, -0.7350, -0.7490]
e['noiseless'][6] = [-0.5750, -0.6367, -0.71773, -0.7139, -0.7299]

gs = dict()
gs[4] = -0.765875
gs[6] = -0.740894


gs = dict()
gs[4] = -0.765875
gs[6] = -0.740894




#####################
## Adiabatic Path ###
#####################
s = np.arange(0.0, 1.0, 0.01)
U = 8.0 - s * (8.0 - 2.3)
t = s
n_steps = 4
if n_steps == 2:
    U_discrete = [5.15,5.15,2.3,2.3]
    t_discrete = [0.5,0.5,1.0,1.0]
    s_discrete = [0,0.5,0.5,1.0]
elif n_steps == 4:
    U_discrete =  [6.575]*2 + [5.15]*2 + [3.725]*2 + [2.3]*2
    t_discrete = [0.25]* 2 + [0.50]* 2 +[0.75]* 2 +[1.0]* 2
    s_discrete = [0] + [0.25]*2 + [0.5]*2 + [0.75]*2 + [1.0]



fig, axes = plt.subplots(1,4,figsize=(15,4.0),width_ratios=[0.15,0.31,0.31,0.23])

axes[0].set_xticks([0,1])
axes[0].set_yticks([0,1,2.3,8.0])
yellow = tuple([x/255 for x in [228,163,46]])
green = tuple([x/255 for x in [84,174,50]])
axes[0].set_xlabel('Adiabatic path $s$')
axes[0].plot(s, U,  '--', color=yellow)
axes[0].plot(s_discrete, U_discrete, '-', color=yellow, label='$V$')
axes[0].plot(s, t, color=green, label='$t$')
axes[0].plot(s_discrete, t_discrete, '--', color=green)
axes[0].legend(loc='best', frameon=False, fontsize = legendsize)


t = np.arange(5)
colors = { 'jw': 'C0', 'lw': 'C1', 'noiseless': 'black'}
for ax, L in zip(axes[1:3], [4,6]):
    for enc in encodings:
        if enc == 'noiseless':
            ax.plot(t, e[enc][L], color=colors[enc], label=descriptors[enc])
        else:
            markers, caps, bars = ax.errorbar(t,e[enc][L],std[enc][L],color=colors[enc], marker = 'o', label=descriptors[enc], capsize=2.5)
            [bar.set_alpha(0.8) for bar in bars]
            [cap.set_alpha(0.8) for cap in caps]
    ax.set_xlabel('Trotter steps', fontsize = labelsize)
    ax.axhline(gs[L], 0, 1, label='Ground state', color='gray')
    ax.locator_params(axis='y', nbins=7)



    if L == 4:
        ax.set_ylabel('Energy density',fontsize = labelsize)
        handles, labels = ax.get_legend_handles_labels()
        order = [2, 3, 0, 1]
        ax.legend([handles[i] for i in order], [labels[i] for i in order], loc = 'lower left', fontsize = legendsize)

#axes[1].text(2.0,-0.600, r'$4 \times 4$', fontsize = 24)
#axes[2].text(1.5,-0.525, r'$6 \times 6$', fontsize = 24)
axes[1].grid(alpha = 0.2)
axes[2].grid(alpha = 0.2)

axes[1].set_xticks([0,1,2,3,4])
axes[1].set_xticklabels([0,1,2,3,4])

axes[2].set_xticks([0,1,2,3,4])
axes[2].set_xticklabels([0,1,2,3,4])


fits = []
Ls = [4,6]
Ls_extrapolated = [0,4,6,8,10]
for exponent,enc in zip([3,1],['jw','lw']):
    SNR = [e[enc][L][2]/e['noiseless'][L][2] for L in Ls]
    std_SNR = [std[enc][L][2]/np.abs(e['noiseless'][L][2]) for L in Ls]
    axes[3].errorbar(Ls, SNR, std_SNR, linestyle='dashed', marker='o', color=colors[enc], capsize=2.5)
    axes[3].set_xlabel('Linear system size $L$', fontsize = labelsize)
    axes[3].set_ylabel(r'$\frac{\langle H\rangle_\mathrm{noisy}}{\langle H\rangle_\mathrm{noiseless}}$', fontsize = 20)
    #fit = np.polyfit(np.array(Ls)**exponent, np.log(SNR), 1)
    #axes[3].plot(Ls_extrapolated,np.exp(np.polyval(fit,np.array(Ls_extrapolated)**exponent)), '--', color=colors[enc])
    #fits.append(fit)
    #print('{}: {}'.format(enc,fit))

axes[3].locator_params(axis='y', nbins=5)
axes[3].set_xticks(Ls)
axes[3].set_xticklabels(Ls)
axes[3].grid(alpha = 0.2)

axes[0].set_ylim([axes[0].get_ylim()[0],9.0])
axes[1].set_ylim([axes[1].get_ylim()[0],-0.505])
axes[3].set_ylim([axes[3].get_ylim()[0],1.02])

axes[0].annotate(
        r'$a)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
axes[1].annotate(
        r'$b)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
axes[1].annotate(
        r'$4 \times 4$',
        xy=(0.5, 1), xycoords='axes fraction',
        xytext=(0, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top', horizontalalignment = 'center',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
axes[2].annotate(
        r'$c)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
axes[2].annotate(
        r'$6 \times 6$',
        xy=(0.5, 1), xycoords='axes fraction',
        xytext=(0, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top', horizontalalignment = 'center',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
axes[3].annotate(
        r'$d)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
plt.tight_layout()

plt.savefig('fig04_main.pdf')
plt.show()

print('done')

==> plot_from_consolidated/fig05_physical.py <==
import json
from matplotlib import pyplot as plt
import numpy as np
import pickle
from colorsys import hsv_to_rgb

plt.rcParams['text.usetex'] = True
fontsize = 16
labelsize = 13
legendsize = 10


def count_pairs(L,d):
    #counts how many pairs there are on an OBC L x L lattice
    #with Manhattan distance d
    out = 0
    for x1 in range(L):
        for y1 in range(L):
            for x2 in range(L):
                for y2 in range(L):
                    if abs(x2-x1) + abs(y2-y1) == d:
                        out = out+1
                        print("({},{}) - ({},{}) = {}".format(x2,y2,x1,y1,d))

    if d == 0:
        return out
    else:
        return out//2

#############################
## Load experimental data ###
#############################
filename = 'combined_mos2_data.json'
with open(filename,'r') as file:
    data = json.load(file)

filename = 'full_diag_4x4.pickle'
with open(filename,'rb') as file:
    energies = pickle.load(file)
n_bonds = 24 # 2 L(L-1)
#shift energies by 2.3 * 1/4 * n_bonds & rescale energies by 1/n_bonds
shifted_energies = (energies - 2.3 * 1/4 * n_bonds)
rescaled_energies = shifted_energies/n_bonds

Ts = np.linspace(0.1,2)
E_of_Ts = []
for T in Ts:
    boltzmann_weights = np.exp(-shifted_energies/T)
    Z = np.sum(boltzmann_weights)
    E_of_Ts.append( np.inner(shifted_energies, boltzmann_weights)/Z )



e0   = data['lw_4_4_energy']['energy'][0]
std0 = data['lw_4_4_energy']['energy_error'][0]
e1 = data['lw_4_4_energy']['energy'][2]
std1 = data['lw_4_4_energy']['energy_error'][2]




fig, axes = plt.subplots(1,4,figsize=(15,3.5),width_ratios=[0.23,0.23,0.27,0.27])

density_of_states = 0
sigma = 0.005
x = np.linspace(-0.78,0.5,6000)
for e in rescaled_energies:
    density_of_states = density_of_states + np.exp(-(x-e)**2/2/sigma**2)
axes[0].plot(x, density_of_states, color='black')
#plt.yscale('log')
axes[0].set_xlabel('Energy density', fontsize = labelsize)
axes[0].set_ylabel('Density of States [arbitrary units]', fontsize = labelsize)
axes[0].tick_params(
    axis='y',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    left=False,      # ticks along the left edge are off
    labelleft=False)

indx_D0 = np.argmin(np.abs(e0-x))
indx_D1 = np.argmin(np.abs(e1-x))
axes[0].errorbar([e0,e1], [density_of_states[indx_D0], density_of_states[indx_D1]], xerr=[std0, std1], linestyle = 'none', marker = 'o', color='C1')
y0,y1 = axes[0].get_ylim()
axes[0].axvline(e0, 0, 0.28, linestyle='dashed', color = 'C1')
axes[0].annotate("", xy=(e1, 40), xytext=(e0, 40),
            arrowprops=dict(arrowstyle="->",color = 'C1', linewidth=1.5))


axes[1].plot(np.array(E_of_Ts)/n_bonds, Ts, color='black')
indx_T0 = np.argmin(np.abs(e0-np.array(E_of_Ts)/n_bonds))
indx_T1 = np.argmin(np.abs(e1-np.array(E_of_Ts)/n_bonds))

x0,x1 = axes[1].get_xlim()
axes[1].errorbar([e0,e1], [Ts[indx_T0], Ts[indx_T1]], xerr=[std0, std1], linestyle = 'none', marker = 'o', color='C1')
axes[1].axhline(Ts[indx_T0], (e0-x0)/(x1-x0), (e1-0.045-x0)/(x1-x0), linestyle='dashed', color = 'C1')
axes[1].set_xlabel('Energy density', fontsize = labelsize)
axes[1].set_ylabel('Temperature [$t$]', fontsize = labelsize)
axes[1].locator_params(axis='y', nbins=7)
axes[1].grid(alpha = 0.2)
axes[1].annotate("", xy=(e1, Ts[indx_T1]+0.05), xytext=(e1, Ts[indx_T0]-0.05),
            arrowprops=dict(arrowstyle="->",color = 'C1', linewidth=1.5))


corrs_jw = [x[0:7] for x in data['correlations']['jw_6_6']['unfiltered']['correlations']]
corrs_lw = [x[0:7] for x in data['correlations']['lw_6_6']['unfiltered']['correlations']]
errs_jw = [x[0:7] for x in data['correlations']['jw_6_6']['unfiltered']['err']]
errs_lw = [x[0:7] for x in data['correlations']['lw_6_6']['unfiltered']['err']]

for j in range(len(corrs_jw)):
    color = hsv_to_rgb(210/360, (25+75*j/4)/100, (25+60*j/4)/100)#0.69)
    if j==1: label = "{} Trotter step".format(j)
    else:    label = "{} Trotter steps".format(j)
    axes[2].plot(np.array(corrs_jw[j][0:7]), '.-', label=label, color=color)
    axes[2].legend(loc='best', frameon=True, fontsize = legendsize)
    axes[2].set_xlabel('Manhattan Distance', fontsize = labelsize)
    axes[2].locator_params(axis='y', nbins=5)
    axes[2].set_ylabel(r'$\langle n_i n_j \rangle - \langle n_i \rangle \langle n_j \rangle$', fontsize = labelsize)

axes[2].set_ylim([axes[2].get_ylim()[0],0.18])
axes[2].grid(alpha = 0.2)




for j in range(len(corrs_lw)):
    color = hsv_to_rgb(26/360, (25+75*j/4)/100, (25+75*j/4)/100)#0.94)
    #print(color)
    if j==1: label = "{} Trotter step".format(j)
    else:    label = "{} Trotter steps".format(j)
    axes[3].plot(np.array(corrs_jw[j][0:7]), '.-', label=label, color=color)
    axes[3].legend(loc='best', frameon=True, fontsize = legendsize)
    axes[3].set_xlabel('Manhattan Distance', fontsize = labelsize)
    axes[3].locator_params(axis='y', nbins = 5)
axes[3].grid(alpha = 0.2)
axes[3].set_ylim([axes[3].get_ylim()[0],0.18])





axes[0].annotate(
        r'$a)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))

axes[1].annotate(
        r'$b)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))

axes[2].annotate(
        r'$c)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))

axes[3].annotate(
        r'$d)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))
plt.tight_layout()
plt.savefig('fig05_physics.pdf')


max_err_jw_dist = max(max([x[1:7] for x in data['correlations']['jw_6_6']['unfiltered']['err']]))
avg_err_jw_dist = np.mean(np.mean([x[1:7] for x in data['correlations']['jw_6_6']['unfiltered']['err']]))
max_err_jw_onsite = max([x[0] for x in data['correlations']['jw_6_6']['unfiltered']['err']])
avg_err_jw_onsite = np.mean([x[0] for x in data['correlations']['jw_6_6']['unfiltered']['err']])
max_err_lw_dist = max(max([x[1:7] for x in data['correlations']['lw_6_6']['unfiltered']['err']]))
avg_err_lw_dist = np.mean(np.mean([x[1:7] for x in data['correlations']['lw_6_6']['unfiltered']['err']]))
max_err_lw_onsite = max([x[0] for x in data['correlations']['lw_6_6']['unfiltered']['err']])
avg_err_lw_onsite = np.mean([x[0] for x in data['correlations']['lw_6_6']['unfiltered']['err']])


print('Avg Error JW distance 0 = {:.4f}'.format(avg_err_jw_onsite))
print('Max Error JW distance 0 = {:.4f}'.format(max_err_jw_onsite))
print('===')
print('Avg Error LW distance 0 = {:.4f}'.format(avg_err_lw_onsite))
print('Max Error LW distance 0 = {:.4f}'.format(max_err_lw_onsite))
print('===')
print('Avg Error JW distance>0 = {:.4f}'.format(avg_err_jw_dist))
print('Max Error JW distance>0 = {:.4f}'.format(max_err_jw_dist))
print('===')
print('Avg Error LW distance>0 = {:.4f}'.format(avg_err_lw_dist))
print('Max Error LW distance>0 = {:.4f}'.format(max_err_lw_dist))

plt.show()
print('done')

==> plot_from_consolidated/fig06_weight_mitigation.py <==
import json
from matplotlib import pyplot as plt
import numpy as np
import pickle
from colorsys import hsv_to_rgb

plt.rcParams['text.usetex'] = True
fontsize = 16
labelsize = 13
legendsize = 10

import scipy.stats as stats
from scipy.optimize import curve_fit
########################
def linear_model(x, a, b):
    return a * x + b
def fit(model, x, y, errbars):
    # Fit the model to the data with curve_fit, considering the errors
    popt, pcov = curve_fit(model, x, y, sigma=errbars, absolute_sigma=True)
    a, b = popt  # fitted parameters: slope and intercept
    std_a, std_b = np.sqrt(np.diag(pcov))  # standard deviations of the parameters

    print(f"Slope (a): {a:.4f} ± {std_a:.4f}")
    print(f"Intercept (b): {b:.4f} ± {std_b:.4f}")

    return a, b
########################


#############################
## Load experimental data ###
#############################
filename = 'HOP_JW_6x6_2TS'
with open('HOP_JW_6x6_2TS.json','r') as file:
    hop6 = json.load(file)

diffs = hop6['noisy-noiseless']
errbar_diff = hop6['errbar_diff']
weights = list(range(2,13,2))

with open('combined_mos2_data.json', 'r') as file:
    a = json.load(file)

noiseless_eint = [-0.575, -0.3858, -0.4738, -0.4275, -0.4542]
raw_eint = a['lw_6_6_energy']['int_energy']
raw_eint_std = a['lw_6_6_energy']['int_energy_error']

globally_filtered = a['lw_6_6_energy_n_stab_filtered']['int_energy']
globally_filtered_std = a['lw_6_6_energy_n_stab_filtered']['int_energy_error']


############################################################
#   Different mitigation techniques at 2 Trotter steps     #
############################################################
e_int = []
e_int_err = []

e_int.append(a['jw_6_6_energy']['int_energy'][2])
e_int_err.append(a['jw_6_6_energy']['int_energy_error'][2])

e_int.append(a['jw_6_6_energy_n_filtered']['int_energy'][2])
e_int_err.append(a['jw_6_6_energy_n_filtered']['int_energy_error'][2])

e_int.append(a['lw_6_6_energy']['int_energy'][2])
e_int_err.append(a['lw_6_6_energy']['int_energy_error'][2])

e_int.append(a['lw_6_6_energy_local_stab_filtered']['int_energy'][2])
e_int_err.append(a['lw_6_6_energy_local_stab_filtered']['int_energy_error'][2])

e_int.append(a['lw_6_6_energy_stab_filtered']['int_energy'][2])
e_int_err.append(a['lw_6_6_energy_stab_filtered']['int_energy_error'][2])

e_int.append(a['lw_6_6_energy_n_filtered']['int_energy'][2])
e_int_err.append(a['lw_6_6_energy_n_filtered']['int_energy_error'][2])

e_int.append(a['lw_6_6_energy_n_stab_filtered']['int_energy'][2])
e_int_err.append(a['lw_6_6_energy_n_stab_filtered']['int_energy_error'][2])







fig, (ax1,dummy,ax2,ax3) = plt.subplots(1,4, figsize=(15,4), width_ratios=[0.33, 0.001, 0.31, 0.35])
dummy.set_visible(False)


ax1.errorbar(weights, diffs, errbar_diff, linestyle = 'none', marker = 'o', label=r'$\mathrm{JW}-\mathrm{Noiseless}$',  color='C0')
ax1.set_xlabel('Weight of the Operator')
slope, intercept = fit(linear_model, weights, diffs, errbar_diff)
ax1.plot(weights, np.array(weights)*slope+intercept, '--', color='C0')
ax1.set_xticks([2,4,6,8,10,12])
#ax1.legend(loc='best', fontsize = 14)
ax1.locator_params(axis='y', nbins=5)
ax1.set_ylabel('Jordan-Wigner - Noiseless', fontsize = labelsize)
ax1.grid(alpha=0.2)

ts = [0, 1, 2, 3, 4]
ax2.plot(ts, noiseless_eint, '-', color='black', label='Noiseless')
ax2.errorbar(ts, raw_eint, raw_eint_std, color='C1', marker='o', linestyle='none', label='raw', capsize=3, alpha=0.5)
ax2.errorbar(ts, globally_filtered, globally_filtered_std, color='C1', marker='v', linestyle='none', label=r'filtered', capsize=3)
ax2.legend(loc='lower right', fontsize = 14)
ax2.set_xticks(ts)
ax2.set_xlabel('Trotter steps', fontsize=labelsize)
ax2.set_ylabel('Coulomb energy density', fontsize=labelsize)
ax2.locator_params(axis='y', nbins=5)
ax2.grid(alpha=0.2)

locations = [0,1,2,3,4,5,6]
ax3.errorbar(locations[0:2], e_int[0:2], e_int_err[0:2], color='C0', marker='o', linestyle='none', capsize=3)
ax3.errorbar(locations[2:7], e_int[2:7], e_int_err[2:7], color='C1', marker='o', linestyle='none', capsize=3)
ax3.hlines(noiseless_eint[2], 0, 6.1, label='Noiseless', color='black')
x_tick_descriptors = ['JW raw','JW $n$-\nfiltered','CE raw','CE local \n filtered','CE stab-\n filtered','CE $n$-\n filtered','CE $n$+stab-\n filtered']
ax3.set_xticks(locations,x_tick_descriptors)
ax3.set_ylim([ax3.get_ylim()[0],-0.375])
ax3.locator_params(axis='y', nbins=5)
ax3.grid(alpha=0.2)

ax3.annotate(
        '2 Trotter steps',
        xy=(0.5, 1), xycoords='axes fraction',
        xytext=(0, -0.5), textcoords='offset fontsize',
        fontsize=labelsize, verticalalignment='top', horizontalalignment = 'center',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))







ax1.annotate(
        r'$a)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))

ax2.annotate(
        r'$b)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))

ax3.annotate(
        r'$c)$',
        xy=(0, 1), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize=fontsize, verticalalignment='top',
        bbox=dict(facecolor='0.7', edgecolor='none', pad=3.0, alpha = 0.6))





plt.tight_layout()
plt.savefig('fig06_weight_mitigation.png',dpi=300)
plt.savefig('fig06_weight_mitigation.pdf')
plt.show()

print('done')
